Estimating the number of zeros of Dedekind zeta-functions

In this article, I develop a new approach to estimating the number of non-trivial zeros of a Dedekind zeta function with absolute height at most $T\ge1$, counted with multiplicity. The method yields an explicit zero-counting estimate with constants $(C_1,C_2,C_3)=(0.194,7.806,1.808)$. For the Riemann zeta function, it gives the error bound $0.097\log T+4.807$.

==> anc/README.txt <==
Code accompanying “Estimating the number of zeros of Dedekind zeta-functions” by Victor Amberger.

This directory contains the computer-assisted certification used in the accompanying paper.

FILES

certify_paper.py

Python script implementing the rigorous computer-assisted estimates used in the paper.

REQUIREMENTS

The script requires Python 3 together with the packages python-flint and sympy.

They can be installed using python3 -m pip install python-flint sympy

USAGE

To reproduce the certification for the main theorem, run python3 certify_paper.py with the default input parameters
d = 0.722
a1 = 1.07
a2 = 0.93
a3 = 0.365
M = 10^5.

The script sets a2 = 2 - a1 automatically.

The script certifies the computer-assisted inequalities used in the paper, including:

- the admissibility of the auxiliary kernel in Lemma 3
- the bounds for the polynomial factor in Lemma 4
- the gamma-factor bounds in Lemma 8
- the finite and tail contributions to the zeta-factor bounds in Lemma 9
- the constants in Theorem 1 and Corollary 2

All reported upper bounds are rounded upwards and all reported lower bounds are rounded downwards. If a required inequality cannot be certified, the script reports the failed step rather than returning the corresponding bounds as proved.

OTHER PARAMETER TUPLES

The six additional parameter tuples appearing in the paper can be checked by changing D, A1 and A3 in the INPUT section at the beginning of certify_paper.py. These tuples are listed there for convenience.

SOFTWARE VERSIONS

The final computations for the arXiv versions were performed with:

Python: 3.14.6
python-flint: 0.9.0
sympy: 1.14.0



==> anc/certify_paper.py <==

# -*- coding: utf-8 -*-
"""
certify_paper.py  --  computer-assisted bounds for
    "Estimating the number of zeros of Dedekind zeta-functions"   (V. Amberger, arXiv:2510.27444)

HOW TO USE   Put the tuple (D, A1, A3) into the INPUT block below (a2 = 2 - a1) and run the file:  python3 certify_paper.py
             (or paste the whole file into one Jupyter cell).  It takes 7 to 10 seconds and prints a few lines; everything it computed is also
             in the dictionary  result.   For another tuple: change the three numbers and run again.

WHAT IT DOES  It decides whether the tuple is admissible (Lemma 3: the kernel inequality h(t) < 0 for all real t != 0) and then proves, with
             ball arithmetic (python-flint / Arb), for ALL T >= 1:
    pole lemma   (Lemma 4)   E_u(s(s-1))(T) <= Eu                    and  E_l(s(s-1))(T) >= El
    gamma lemma  (Lemma 8)   W(1,+)+UB(1) <= g1u,   W(1,-)-UB(1) >= -1/4,   W(2,+)+UB(2) <= g2u,   W(2,-)-UB(2) >= 0
    zeta lemma   (Lemma 9)   sum_{p <= M} max_phi q1(p, phi)   (finite part)     and     sum_{p > M} u(p)   (tail)
    and from these the constants (C1, C2, C3) of Theorem 1 and (C1', C2') of Corollary 2 (Riemann zeta function).
Every printed upper bound is rounded up and every lower bound is rounded down; a bound is printed only if it was proved, otherwise the output says
which step failed.  The Binet constants 1/120, 1/1011, 1/22 of the remainder estimates have a three-line hand proof (section 2).

Needs python-flint and sympy:    pip install python-flint sympy        (in a notebook:  %pip install python-flint sympy)
"""

# ======================================================================================================================
#  INPUT  --  edit these lines and run.        Decimal strings (exact numbers);  a2 = 2 - a1 is set automatically.
# ======================================================================================================================
D, A1, A3 = "0.722", "1.07", "0.365"        # the main tuple of Theorem 1
M = 10**5                                    # Lemma 9: prime powers up to M are maximised one by one, the rest is covered by a majorant
DETAILS = False                              # True: also print the numbers of the final arithmetic, in the order of the proofs
# The other six tuples of the paper (d, a1, a3):   0.778 1.028 0.553  |  0.922 1.041 0.708  |  1.065 1.051 0.882
#                                                  1.203 1.064 1.034  |  1.332 1.081 1.136  |  1.461 1.095 1.247
# ======================================================================================================================

import builtins
import heapq
import math
import sys
import time
from fractions import Fraction as Fr

try:
    from flint import arb, acb, ctx, fmpq, arb_series
    import sympy as sp
except ImportError:                                                  # pragma: no cover
    _msg = ("This code needs python-flint (Arb ball arithmetic) and sympy.  Install them into the Python that runs this code:\n"
            "    in a terminal:       python3 -m pip install python-flint sympy\n"
            "    in a notebook cell:  %pip install python-flint sympy      (then restart the kernel and run this cell again)")
    if getattr(builtins, "__IPYTHON__", False):
        raise ImportError(_msg) from None
    sys.exit(_msg)

ctx.prec = 200            # default working precision (bits); the precision only affects how tight the balls are, never whether a proved statement is true

# The sup-norm constants of the Binet corollary:  r360, r120, r6 are the constants 1/360, 1/120, 1/6 of Stirling's remainders, rf and rh bound
# sup|(g/u)'''| and sup|(u g)'''| (g(u) = 1/2 - 1/u + 1/(e^u - 1)). 
BINET = dict(r360=Fr(1, 360), r120=Fr(1, 120), r6=Fr(1, 6), rf=Fr(1, 1011), rh=Fr(1, 22))


class NotAdmissible(Exception):
    """the tuple violates a condition of Lemma 3 (this is certified)"""


class NotProved(Exception):
    """a step could not be proved (the test was inconclusive)"""


def need(cond, msg):
    if not cond:
        raise NotProved(msg)


# =====================================================================================================================
# 0.  INFRASTRUCTURE:  exact rationals <-> Arb balls, outward rounding, certified maximisation of a function of one variable
# =====================================================================================================================
class Prec:
    """with Prec(200): ...   -- temporarily change the Arb working precision (bits)"""
    def __init__(self, bits):
        self.bits = bits

    def __enter__(self):
        self.old = ctx.prec
        ctx.prec = self.bits

    def __exit__(self, *a):
        ctx.prec = self.old


def exact(x):
    """exact Fraction from a decimal string, int or Fraction (a float is read through its decimal repr, so that 0.722 means 722/1000)"""
    return Fr(str(x)) if isinstance(x, float) else Fr(x)


def params(d, a1, a3):
    """exact parameters of a tuple;  wt = d^2 |a2| + |a3| is the weight of the R3, R4 remainders in Lemma 3.7"""
    d, a1, a3 = exact(d), exact(a1), exact(a3)
    a2 = 2 - a1
    return dict(d=d, a1=a1, a2=a2, a3=a3, wt=abs(d * d * a2) + abs(a3))


# ---- exact rationals <-> balls ------------------------------------------------------------------------------------
def qa(x):
    """exact rational (Fraction / int / decimal string) -> Arb ball with zero radius"""
    x = Fr(x)
    return arb(fmpq(x.numerator, x.denominator))


def fr_of(x):
    """exact Fraction equal to an Arb number with zero radius (e.g. the result of .upper() / .lower())"""
    if not x.is_finite():
        raise ValueError("non-finite ball")
    man, exp = x.mid().man_exp()
    return Fr(int(man)) * Fr(2) ** int(exp)


def ub_fr(x):
    """rigorous upper bound of a ball, as an exact Fraction"""
    return fr_of(x.upper())


def lb_fr(x):
    """rigorous lower bound of a ball, as an exact Fraction"""
    return fr_of(x.lower())


def ceil_dec(x, nd):
    """smallest multiple of 10^-nd that is >= x   (x: Fraction)"""
    return Fr(math.ceil(x * 10**nd), 10**nd)


def floor_dec(x, nd):
    return Fr(math.floor(x * 10**nd), 10**nd)


def dec(x, nd):
    """decimal string of a Fraction that is a multiple of 10^-nd  (exact, no floating point)"""
    n = x * 10**nd
    assert n.denominator == 1, "not a multiple of 10^-nd"
    n = int(n)
    sgn = "-" if n < 0 else ""
    n = abs(n)
    s = str(n).rjust(nd + 1, "0")
    return sgn + (s[:-nd] + "." + s[-nd:] if nd > 0 else s)


# ---- certified maximisation of a smooth function of one variable ---------------------------------------------------
def jets(F, m, h):
    """Enclosures needed for a second-order Taylor bound of F on the box [m-h, m+h]  (m, h exact binary floats):
         v  = F(m),  dv = F'(m)                         (ball arithmetic at the exact point m)
         ddv  encloses F''(xi) for every xi in [m-h, m+h]  (evaluate the Taylor series of F at the ball m +- h).
       F maps an arb_series to an arb_series (automatic differentiation)."""
    ctx.cap = 3
    s = F(arb_series([arb(m), 1]))
    v, dv = s[0], s[1]
    try:
        s2 = F(arb_series([arb(m, h), 1]))
        ddv = 2 * s2[2]
    except (ValueError, ZeroDivisionError, ArithmeticError):      # ball arithmetic broke down on a wide box (e.g. a denominator ball
        ddv = arb.pos_inf()                                         # containing 0): report "no bound", the box will be bisected
    return v, dv, ddv


def bnb_sup(F, lo, hi, n0=64, tol=1e-12, thresh=None, max_boxes=1_000_000, min_width=2.0**-44):
    """Certified bounds for  sup_{x in [lo,hi]} F(x).   lo, hi: binary floats, (hi-lo)/n0 a binary float (n0 a power of 2), so that all
    box endpoints and midpoints are EXACT.  On a box [m-h, m+h]:
         F(x) <= F(m) + |F'(m)| h + max(sup F'', 0) h^2 / 2          (Taylor with Lagrange remainder, all in ball arithmetic)
         sup F >= F(m)                                               (for the lower bound)
    Best-first branch and bound.  Stops when  (largest open upper bound) - (best lower bound) <= tol,
    or, if `thresh` is given, as soon as every open box has upper bound < thresh (then F < thresh is PROVED on [lo,hi]).
    Returns dict(lb, ub, boxes, ok):  lb <= sup F <= ub  (Arb balls with zero radius);  ok = stopping criterion reached."""
    edges = [lo + (hi - lo) * k / n0 for k in range(n0 + 1)]
    LB = None
    UBmax = None                    # max upper bound over boxes that were closed because they are below thresh / LB
    heap, cnt = [], 0

    def make(a, b):
        nonlocal cnt
        cnt += 1
        m, h = (a + b) / 2, (b - a) / 2
        v, dv, ddv = jets(F, m, h)
        K = ddv.upper()
        if K < 0:
            K = arb(0)
        ub = (v + dv.abs_upper() * arb(h) + K * arb(h) * arb(h) / 2).upper()
        return v.lower(), ub

    def push(a, b):
        nonlocal LB, UBmax
        lbv, ub = make(a, b)
        if lbv.is_finite() and (LB is None or lbv > LB):
            LB = lbv
        if thresh is not None and ub < thresh:
            UBmax = ub if UBmax is None or ub > UBmax else UBmax
            return
        key = -float(ub.mid()) if ub.is_finite() else -math.inf
        heapq.heappush(heap, (key, a, b, ub))

    for x_end in (lo, hi):                          # the supremum may sit at an end of the interval: use exact end values for the lower bound
        ctx.cap = 2
        v_end = F(arb_series([arb(x_end), 1]))[0].lower()
        if v_end.is_finite() and (LB is None or v_end > LB):
            LB = v_end
    for i in range(n0):
        push(edges[i], edges[i + 1])
    ok = True
    while heap:
        key, a, b, ub = heap[0]
        if thresh is None and LB is not None and ub.is_finite() and (ub - LB) <= tol:
            break
        heapq.heappop(heap)
        if thresh is None and LB is not None and ub.is_finite() and ub <= LB:     # cannot beat the best known value: close it
            UBmax = ub if UBmax is None or ub > UBmax else UBmax
            continue
        if (b - a) / 2 < min_width or cnt > max_boxes:
            ok = False
            heapq.heappush(heap, (key, a, b, ub))
            break
        mid = (a + b) / 2
        push(a, mid)
        push(mid, b)
    top = None
    for _, _, _, ub in heap:
        top = ub if top is None or not (ub <= top) else top
    ubs = [x for x in (top, UBmax) if x is not None]
    UB = ubs[0] if len(ubs) == 1 else (ubs[0] if ubs[0] >= ubs[1] else ubs[1])
    if thresh is not None:
        ok = ok and not heap
    return dict(lb=LB, ub=UB, boxes=cnt, ok=ok)


def neg(F):
    """F -> -F  (to turn an infimum into a supremum)"""
    return lambda s: -F(s)


# =====================================================================================================================
# 1.  LEMMA 3 (admissibility) AND LEMMA 4 (the polynomial factor s(s-1), "pole lemma")
# =====================================================================================================================
# h(t) = H(1/2, t).  With A = d+1/2, B = d-1/2, C = 2d+1/2, D = 2d-1/2 (all > 0 because d > 1/2) and, for t > 0 resp. t < 0,
#     h(t) = sgn(t) pi - [ 2 atan(t/A) + 2 atan(t/B) - atan(t/C) - atan(t/D) ] - (pi/4) R(t),
#     R(t) = sum_{c in {A,B}}  d a1 c/(c^2+t^2) + d^2 a2 (c^2-t^2)/(c^2+t^2)^2 + a3 2 c t/(c^2+t^2)^2 .
# (This is  atan(c/t) = sgn(t) pi/2 - atan(t/c)  applied to the original form.)  For FIXED sgn the right-hand side is an analytic function
# on all of R: h_+ is the true h on t > 0 and h_- the true h on t < 0, so a closed interval [0, t_big] can be searched by Taylor models.
# Lemma 3.4:   E_u(s(s-1))(T) = 2 - (2/pi) h_+(T),     E_l(s(s-1))(T) = 2 + (2/pi) h_-(-T).        (T > 0)
def h_branch(P, sgn):
    d, a1, a2, a3 = (qa(P[k]) for k in ("d", "a1", "a2", "a3"))
    half, PI = arb(1) / 2, arb.pi()
    A, B, C, D = d + half, d - half, 2 * d + half, 2 * d - half

    def h(t):
        br = 2 * (t / A).atan() + 2 * (t / B).atan() - (t / C).atan() - (t / D).atan()
        R = 0
        for c in (A, B):
            r2 = c * c + t * t
            R = R + d * a1 * c / r2 + d * d * a2 * (c * c - t * t) / (r2 * r2) + a3 * 2 * c * t / (r2 * r2)
        return sgn * PI - br - PI / 4 * R
    return h


def h_tail(P, sgn):
    """F_sgn(u) = h_sgn(sgn/u)  written so that it is analytic at u = 0:
         F(u) = sgn*T1(u) - (pi/4) R_sgn(u),  T1(u) = 2 atan(Au)+2 atan(Bu)-atan(Cu)-atan(Du) = O(u^3),  R_sgn(u) = O(u^2)."""
    d, a1, a2, a3 = (qa(P[k]) for k in ("d", "a1", "a2", "a3"))
    half, PI = arb(1) / 2, arb.pi()
    A, B, C, D = d + half, d - half, 2 * d + half, 2 * d - half

    def F(u):
        T1 = 2 * (u * A).atan() + 2 * (u * B).atan() - (u * C).atan() - (u * D).atan()
        R = 0
        for c in (A, B):
            den = 1 + c * c * u * u
            R = R + d * a1 * c * u * u / den + d * d * a2 * u * u * (c * c * u * u - 1) / (den * den) + sgn * a3 * 2 * c * u * u * u / (den * den)
        return sgn * T1 - PI / 4 * R
    return F


def tail_certificate(P, sgn, k, nsub=16):
    """For u in [0, 2^-k]:  -(3 r/2) u^2 <= F_sgn(u) <= -(r/2) u^2,   r = (pi/2) d^2 (a1-a2) > 0.
    Proof: F(0) = F'(0) = 0 exactly and F'' lies in [-3 r, -r] on [0, 2^-k]  (F''(0) = -2 r); Taylor with Lagrange remainder.
    F'' is enclosed on nsub sub-boxes by Taylor series at ball arguments."""
    d, a1, a2 = (Fr(P[k_]) for k_ in ("d", "a1", "a2"))
    A, B, C, D = d + Fr(1, 2), d - Fr(1, 2), 2 * d + Fr(1, 2), 2 * d - Fr(1, 2)
    assert 2 * A + 2 * B - C - D == 0, "T1'(0) = 0 is an exact rational identity"
    F = h_tail(P, sgn)
    r = arb.pi() / 2 * qa(d) ** 2 * (qa(a1) - qa(a2))
    ctx.cap = 3
    s0 = F(arb_series([arb(0), 1]))
    ok = s0[0].contains(0) and s0[1].contains(0)             # (numerical echo of F(0) = F'(0) = 0)
    u1 = 2.0 ** (-k)
    for i in range(nsub):
        a, b = u1 * i / nsub, u1 * (i + 1) / nsub
        s = F(arb_series([arb((a + b) / 2, (b - a) / 2), 1]))
        dd = 2 * s[2]
        ok = ok and (dd < -r) and (dd > -3 * r)
    return ok, r


def lemma3(P):
    """Lemma 3  Proves h(t) < 0 for all real t != 0, which (with d > 1/2, a1 > a2, a1 + a2 >= 2) is what admissible means.
         |t| >= 2^k :  -(3 r/2) t^-2 <= h(t) <= -(r/2) t^-2,   r = (pi/2) d^2 (a1 - a2)        (tail_certificate)
         0 < |t| <= 2^k:  h < 0 by branch and bound with the threshold 0, separately on the two analytic branches h_+ and h_-.
       Raises NotAdmissible if a condition fails or h(t) >= 0 is found at some t, NotProved if the proof is inconclusive."""
    d, a1, a2 = P["d"], P["a1"], P["a2"]
    if not (d > Fr(1, 2) and a1 > a2 and a1 + a2 >= 2):
        raise NotAdmissible("the conditions d > 1/2, a1 > a2, a1 + a2 >= 2 are violated")
    with Prec(200):
        hp, hm = h_branch(P, +1), h_branch(P, -1)
        for k in range(7, 13):
            okp, r = tail_certificate(P, +1, k)
            okm, _ = tail_certificate(P, -1, k)
            if okp and okm:
                break
        else:
            raise NotProved("Lemma 3: the tail estimate for h could not be established up to |t| = 4096")
        tb = 2.0**k
        for h_, name, lo, hi in ((hp, "t > 0", 0.0, tb), (hm, "t < 0", -tb, 0.0)):
            r1 = bnb_sup(h_, lo, hi, n0=64, thresh=0)
            if not (r1["ok"] and r1["ub"] < 0):
                if r1["lb"] is not None and r1["lb"] >= 0:
                    raise NotAdmissible(f"h(t) >= 0 for some {name}: the kernel inequality of Lemma 3 fails")
                raise NotProved(f"Lemma 3: could not prove h(t) < 0 for all {name} (inconclusive)")
    return dict(hp=hp, hm=hm, tb=tb, r=r)


def lemma4(s):
    """Lemma 4.  Eu = sup_{T>=1} E_u(s(s-1))(T) = 2 + (2/pi) sup_{T>=1} (-h_+(T)),   El = inf_{T>=1} E_l(s(s-1))(T) = 2 - (2/pi) sup_{T>=1} (-h_-(-T)).
       The suprema: branch and bound on [1, 2^k] and the tail bound -h <= (3 r/2) t^-2 beyond.  Eu is rounded up and El down at the ninth decimal."""
    with Prec(200):
        PI, tb, r = arb.pi(), s["tb"], s["r"]
        s_p = bnb_sup(neg(s["hp"]), 1.0, tb, n0=64, tol=1e-13)
        s_m = bnb_sup(neg(s["hm"]), -tb, -1.0, n0=64, tol=1e-13)
        need(s_p["ok"] and s_m["ok"], "Lemma 4: the branch and bound for the suprema did not converge")
        tail_s = 3 * r / 2 / arb(tb) ** 2
        Sp = s_p["ub"] if s_p["ub"] >= tail_s.upper() else tail_s.upper()
        Sm = s_m["ub"] if s_m["ub"] >= tail_s.upper() else tail_s.upper()
        Eu = ceil_dec(ub_fr(2 + 2 / PI * Sp), 9)
        El = floor_dec(lb_fr(2 - 2 / PI * Sm), 9)
    return dict(Eu=Eu, El=El)


# =====================================================================================================================
# 3.  LEMMA 8   (the gamma factor, "gamma lemma")
# =====================================================================================================================
# For a real place gamma_1(s) = pi^(-s/2) Gamma(s/2) (kappa = 1) and a complex place gamma_2(s) = 2 (2 pi)^(-s) Gamma(s) (kappa = 2):
#     E_u(gamma_kappa)(T) = (kappa T/pi) log(T/2 pi e) + (kappa d a1/4) log(T/2 pi) + W_{kappa,+1}(T) + R_{kappa,+1}(T)
#     E_l(gamma_kappa)(T) = (kappa T/pi) log(T/2 pi e) - (kappa d a1/4) log(T/2 pi) + W_{kappa,-1}(T) + R_{kappa,-1}(T)
# W_{kappa,upsilon} is the explicit part of Stirling's formula, R_{kappa,upsilon} the Binet remainder with |R| <= UB_kappa (Binet corollary).
# The four statements to prove (sup / inf over ALL T >= 1):
#     W_{1,+1} + UB_1 <= g1u,   W_{1,-1} - UB_1 >= -1/4,   W_{2,+1} + UB_2 <= g2u,   W_{2,-1} - UB_2 >= 0.
# Method:  on [1, T1] ball arithmetic with adaptive bisection;  on [T1, oo) an exact polynomial certificate in u = 1/T (alternating-series envelopes for
# log and arctan, |s|^-3 <= T^-3, 1/pi kept as a symbol, Sturm count of the numerator over Q).  No monotonicity in T is used.
L8_NAMES = ("W(1,+)+UB(1)", "W(1,-)-UB(1)", "W(2,+)+UB(2)", "W(2,-)-UB(2)")
L8_KAPPA = (1, 1, 2, 2)
L8_UPS = (1, -1, 1, -1)
L8_NEED = ("sup", "inf", "sup", "inf")                  # which bound the lemma uses for each function
L8_LIMIT = (Fr(-1, 4), Fr(-1, 4), Fr(0), Fr(0))         # limits as T -> infinity (= the targets of the two 'inf' claims)
PI_LO, PI_HI = Fr(314159265358979, 10**14), Fr(314159265358980, 10**14)      # 3.14159265358979 < pi < 3.14159265358980


def l8_consts(P):
    c = {k: qa(P[k]) for k in ("d", "a1", "a2", "a3", "wt")}
    c["pi"] = arb.pi()
    c["A"], c["B"] = qa(P["d"] + Fr(1, 2)), qa(2 * P["d"] + Fr(1, 2))      # Re s1 = 1/2 + d,  Re s2 = 1/2 + 2d   (s1 = 1/2+d+iT, s2 = 1/2+2d+iT)
    c.update({k: qa(v) for k, v in BINET.items()})
    return c


def W_user(T, c, K, u):
    """W_{kappa,upsilon}(T): literal transcription of the closed form of Lemma 8 (kappa = K, upsilon = u).  T: arb or arb_series."""
    d, a1, a2, a3, A, B, pi = (c[k] for k in ("d", "a1", "a2", "a3", "A", "B", "pi"))
    QA, QB = A * A + T * T, B * B + T * T
    LA, LB = (1 + (A / T) * (A / T)).log(), (1 + (B / T) * (B / T)).log()           # log(1 + ((1+2d)/(2T))^2),  log(1 + ((1+4d)/(2T))^2)
    return (K * ((T / pi + d * a1 * u / 8) * LA - T / (2 * pi) * LB)
            + (K * (1 + 2 * d) - 2) / pi * (T / A).atan() - (K * (1 + 4 * d) - 2) / (2 * pi) * (T / B).atan()
            - (2 * T / QA - T / QB) / (3 * pi * K)
            - d * a1 * u / 4 * (A / QA + (A * A - T * T) / (3 * K * QA * QA))
            - d * d * a2 * K * u / 4 * (A / QA + (A * A - T * T) / (K * QA * QA))
            - a3 * K / 4 * (T / QA + (1 + 2 * d) * T / (K * QA * QA)))


def UB_user(T, c, K):
    """UB_kappa(T): the bound for |R_{kappa,upsilon}(T)| in the form of the paper (s1 = 1/2+d+iT, s2 = 1/2+2d+iT, S = weight):
         (8/K^3) [ (2/pi)(1/360 + 2 rf/(K Re s2)) |s2|^-3 + ( (4/pi)(1/360 + 2 rf/(K Re s1)) + (d a1 K/4)(2/(120 K Re s1))
                                                                 + (K^2 S/8)(1/6 + 2 rh/(K Re s1)) ) |s1|^-3 ]
       with rf = 1/1011, rh = 1/22 (the Binet constants of section 2, hand proof)                                                     """
    d, a1, wt, A, B, pi = (c[k] for k in ("d", "a1", "wt", "A", "B", "pi"))
    QA, QB = A * A + T * T, B * B + T * T
    iA, iB = 1 / (QA * QA.sqrt()), 1 / (QB * QB.sqrt())                         # |s1|^-3, |s2|^-3
    r360, rf, r120, r6, rh = (c[k] for k in ("r360", "rf", "r120", "r6", "rh"))
    return (8 / K**3) * (2 / pi * (r360 + 2 * rf / (K * B)) * iB
                         + (4 / pi * (r360 + 2 * rf / (K * A)) + d * a1 * K / 4 * (2 * r120 / (K * A)) + K * K * wt / 8 * (r6 + 2 * rh / (K * A))) * iA)


def L8_F(T, c, idx):
    """the function of the idx-th claim:  W_{kappa,upsilon}(T) + upsilon UB_kappa(T)"""
    K, u = L8_KAPPA[idx], L8_UPS[idx]
    return W_user(T, c, K, u) + u * UB_user(T, c, K)


# ---- range part: ball arithmetic with adaptive bisection on [1, T1] --------------------------------------------------
def ival(a, b):
    return qa(a).union(qa(b))


def l8_enclose(c, idx, a, b):
    """enclosures of F_idx and F_idx' on the box [a, b] (exact Fractions); None if ball arithmetic breaks down (the caller bisects)"""
    ctx.cap = 2
    try:
        s = L8_F(arb_series([ival(a, b), 1]), c, idx)
        return s[0], s[1]
    except (ValueError, ZeroDivisionError, ArithmeticError):
        return None


def l8_prove_range(c, idx, lo, hi, bound, kind, max_boxes=200000):
    """Prove  F_idx(T) <= bound  (kind 'le')  or  >= bound  (kind 'ge')  for ALL T in [lo, hi]  (exact Fractions).
       A box [a,b] is accepted if the value enclosure already does it, or if the derivative enclosure has a strict sign (then the extreme
       value is at an endpoint, which is evaluated exactly).   Returns (ok, boxes, margin)."""
    B = qa(bound)
    stack, boxes, margin = [(Fr(lo), Fr(hi))], 0, None
    while stack:
        a, b = stack.pop()
        boxes += 1
        if boxes > max_boxes:
            return False, boxes, margin
        enc = l8_enclose(c, idx, a, b)
        if enc is None:
            m = (a + b) / 2
            stack += [(a, m), (m, b)]
            continue
        v, dv = enc
        good = v.upper() <= B if kind == "le" else v.lower() >= B
        if good:
            mg = (B - v.upper()) if kind == "le" else (v.lower() - B)
            margin = mg if margin is None or mg < margin else margin
            continue
        e = None
        if dv.upper() < 0:                                     # F strictly decreasing on [a,b]: sup at a, inf at b
            e = a if kind == "le" else b
        elif dv.lower() > 0:                                   # F strictly increasing on [a,b]: sup at b, inf at a
            e = b if kind == "le" else a
        if e is not None:
            ve = l8_enclose(c, idx, e, e)[0]
            if (ve.upper() <= B) if kind == "le" else (ve.lower() >= B):
                continue
        if b - a < Fr(1, 10**9):
            return False, boxes, margin
        m = (a + b) / 2
        stack += [(a, m), (m, b)]
    return True, boxes, margin


# ---- tail part: T >= T1 by an exact-rational polynomial certificate ---------------------------------------------------
U_, V_ = sp.symbols("u v", positive=True)                  # u = 1/T,  v = 1/pi


def R_(x):
    x = Fr(x)
    return sp.Rational(x.numerator, x.denominator)


def lam_lo(x): return x - x**2 / 2 + x**3 / 3 - x**4 / 4               # log(1+x),  x >= 0
def lam_hi(x): return x - x**2 / 2 + x**3 / 3
def atn_lo(y): return y - y**3 / 3 + y**5 / 5 - y**7 / 7               # arctan(y), y >= 0
def atn_hi(y): return y - y**3 / 3 + y**5 / 5


def tail_expression(idx, P, B):
    """A sympy rational function Rat(u, v) with  Rat >= 0 for u in (0, u1], v in [1/PI_HI, 1/PI_LO]  ==>  the claim  F_idx <= B  (sup claims)  resp.  F_idx >= B  (inf claims).
       F is written in u = 1/T.  Every log / arctan is replaced by the alternating-series (Taylor) bound that goes in the safe direction
       (decided by the sign of its coefficient), |s|^-3 <= u^3 in the Binet remainders, and 1/pi = v stays a symbol (the expression is affine in v)."""
    d, a1, a2, a3, wt = (R_(P[k]) for k in ("d", "a1", "a2", "a3", "wt"))
    A, C = d + sp.Rational(1, 2), 2 * d + sp.Rational(1, 2)
    r360, rf, r120, r6, rh = (R_(BINET[k]) for k in ("r360", "rf", "r120", "r6", "rh"))
    u, v = U_, V_
    DA, DC = A**2 * u**2 + 1, C**2 * u**2 + 1
    if idx in (0, 1):                                       # kappa = 1 (gamma_1)
        sgn = 1 if idx == 0 else -1                          # +: upper function, -: lower function
        base = v * (u / (3 * DC) - 2 * u / (3 * DA)) + (2 * d - 1) / 2 - (4 * d - 1) / 4
        Ra = A * u**2 / DA + u**2 * (A**2 * u**2 - 1) / (3 * DA**2)
        Rb = A * u**2 / DA + u**2 * (A**2 * u**2 - 1) / DA**2
        Rc = -u / DA - 2 * A * u**3 / DA**2
        rat = base - sgn * d * a1 / 4 * Ra - sgn * d * d * a2 / 4 * Rb + a3 / 4 * Rc
        atoms = [("LU", A**2, v), ("LU", C**2, -v / 2), ("AT", A, -(2 * d - 1) * v), ("AT", C, (4 * d - 1) * v / 2),
                 ("LAM", A**2, sgn * d * a1 / 8)]
        sa, sc = A / 2, C / 2
        ub = (v * 32 * (r360 + rf / sa) + d * a1 / 4 * 8 * r120 / sa + wt * (r6 + rh / sa)) + v * 16 * (r360 + rf / sc)
    else:                                                    # kappa = 2 (gamma_2)
        sgn = 1 if idx == 2 else -1
        base = v * (u / (6 * DC) - u / (3 * DA))
        Ra = A * u**2 / DA + u**2 * (A**2 * u**2 - 1) / (6 * DA**2)
        Rb = A * u**2 / DA + u**2 * (A**2 * u**2 - 1) / (2 * DA**2)
        Rc = -u / DA - A * u**3 / DA**2
        rat = base - sgn * d * a1 / 4 * Ra - sgn * d * d * a2 / 2 * Rb + a3 / 2 * Rc
        atoms = [("LU", A**2, 2 * v), ("LU", C**2, -v), ("AT", A, -4 * d * v), ("AT", C, 4 * d * v),
                 ("LAM", A**2, sgn * d * a1 / 4)]
        ub = (v * 4 * (r360 + rf / A) + d * a1 / 2 * r120 / A + wt / 2 * (r6 + rh / A)) + v * 2 * (r360 + rf / C)
    upper_fn = idx in (0, 2)
    expr = rat + (ub * u**3 if upper_fn else -ub * u**3)
    for typ, k, coef in atoms:
        positive = (coef.subs(v, 1) > 0)
        use_hi = positive == upper_fn                       # coefficient sign x direction decides lower / upper envelope
        if typ == "LU":
            env = (lam_hi(k * u**2) if use_hi else lam_lo(k * u**2)) / u
        elif typ == "LAM":
            env = lam_hi(k * u**2) if use_hi else lam_lo(k * u**2)
        else:
            env = atn_hi(k * u) if use_hi else atn_lo(k * u)
        expr += coef * env
    return R_(B) - expr if upper_fn else expr - R_(B)


def positive_on(num, u1):
    """Is the polynomial num(u) > 0 on (0, u1]?  (exact: strip the power of u, Sturm sequence over Q)"""
    Pn = sp.Poly(num, U_)
    co = Pn.all_coeffs()[::-1]
    m = next((i for i, x in enumerate(co) if x != 0), None)
    if m is None or co[m] <= 0:
        return False, m, None
    Q = sp.Poly(sum(co[i] * U_ ** (i - m) for i in range(m, len(co))), U_)
    return Q.count_roots(0, u1) == 0, m, co[m]


def l8_prove_tail(P, idx, T1, B):
    """Exact proof that  F_idx(T) <= B ('sup' functions) or >= B ('inf' functions) for ALL T >= T1.   Returns (ok, info)."""
    expr = sp.together(tail_expression(idx, P, B))
    num, den = sp.fraction(expr)
    num, den = sp.expand(num), sp.expand(den)
    assert all(x >= 0 for x in sp.Poly(den, U_).all_coeffs()), "denominator not obviously positive"
    assert sp.Poly(num, V_).degree() <= 1, "expression not affine in 1/pi"
    u1 = sp.Rational(1, T1)
    info, ok = [], True
    for vv in (1 / R_(PI_HI), 1 / R_(PI_LO)):                # affine in v: enough to check both ends of the v-interval
        good, m, lead = positive_on(sp.expand(num.subs(V_, vv)), u1)
        ok &= good
        info.append((m, float(lead / den.subs(U_, 0)) if lead is not None else None))
    return ok, dict(degree=sp.Poly(num, U_).degree(), lowest_power=info[0][0], first_coeff=[i[1] for i in info])


def gamma_lemma(P, T1_list=(10, 20, 40, 80, 160)):
    """The four claims of Lemma 8 for all T >= 1.  Returns {name: proved bound (Fraction)}.  For the two upper functions the bound is the value at T = 1
    rounded up to 9 decimals (the claim is that the function never exceeds it), for the two lower functions it is the limit at infinity, -1/4 and 0."""
    c = l8_consts(P)
    res = {}
    for idx, name in enumerate(L8_NAMES):
        kind = "le" if L8_NEED[idx] == "sup" else "ge"
        B = ceil_dec(ub_fr(l8_enclose(c, idx, Fr(1), Fr(1))[0]), 9) if kind == "le" else L8_LIMIT[idx]
        for T1 in T1_list:
            if l8_prove_tail(P, idx, T1, B)[0] and l8_prove_range(c, idx, Fr(1), Fr(T1), B, kind)[0]:
                break
        else:
            raise NotProved(f"Lemma 8: could not prove {name} {'<=' if kind == 'le' else '>='} {dec(B, 9)} for all T >= 1")
        res[name] = B
    return res


# =====================================================================================================================
# 4.  LEMMA 9   (the zeta factor / Euler product, "zeta lemma")
# =====================================================================================================================
# For a prime ideal of norm x = p^f put  w_1 = x^-(1/2+d) e^{-i phi},  w_2 = x^-(1/2+2d) e^{-i phi},  phi = T log x,  L = log x,
#     f1 = -2 Im log(1-w_1) + Im log(1-w_2),   f2 = -L Re[w_1/(1-w_1)],   f3 = -L^2 Re Z,   f4 = L^2 Im Z,   Z = w_1/(1-w_1)^2,
#     q1(x, phi) = (2/pi) f1 + (d a1/2) f2 + (d^2 a2/2) f3 + (a3/2) f4.
# Then  E_u(zeta_K)(T) = sum over prime ideals of q1(N p, T log N p)  and  E_u(zeta_K) <= n_K * zb  with
#     zb = sum_p m(p),    m(p) = sup_f g_M(p^f),    g_M(x) = max_phi q1(x, phi)  for x <= M,   g_M(x) = u(x) for x > M,
# u = u1 + u2 + u3 the explicit majorant below (max_phi q1(x, phi) <= u(x) for every x > 1, a short hand proof).
# Computer part:  (i) max_phi q1(p^f, phi) for every prime power <= M, certified by branch and bound with closed-form phi-derivatives (the "finite part");
#                 (ii) sum_{p>M} u(p) = (closed form in zeta, zeta'/zeta, (zeta'/zeta)') - sum_{p<=M} u(p), with zeta values by Arb (the "tail").
def l9_par(P):
    """Arb constants for one tuple (call inside a Prec context)."""
    d, a1, a2, a3 = (qa(P[k]) for k in ("d", "a1", "a2", "a3"))
    PI = arb.pi()
    return dict(d=d, a1=a1, a2=a2, a3=a3, half=arb(1) / 2, c0=2 / PI, c2=d * a1 / 2, c3=d * d * a2 / 2, c4=a3 / 2, pi=PI,
                cu=((d * d * a2) ** 2 + a3 * a3).sqrt() / 2)


class Q1:
    """q1(x, phi) for fixed x with phi-derivatives in closed form (acb arithmetic):
         with G = w/(1-w), Z = w/(1-w)^2, Y = w(1+w)/(1-w)^3, Y2 = w(1+4w+w^2)/(1-w)^4  (w = w_1 or w_2):
         f1' = -2 Re G(w1) + Re G(w2),  f2' = -L Im Z(w1),  f3' = -L^2 Im Y(w1),  f4' = -L^2 Re Y(w1),
         f1''= -2 Im Z(w1) + Im Z(w2),  f2'' = L Re Y(w1),  f3'' = L^2 Re Y2(w1),  f4'' = -L^2 Im Y2(w1).
       (checked against high-precision finite differences in check_q1_derivatives)"""
    def __init__(self, x, par):
        self.par = par
        L = arb(x).log()
        self.L = L
        self.r1 = (-(par["half"] + par["d"]) * L).exp()
        self.r2 = (-(par["half"] + 2 * par["d"]) * L).exp()

    def _w(self, phi):
        s, c = phi.sin_cos()
        E = acb(c, -s)                                            # e^{-i phi}
        return E * self.r1, E * self.r2

    def val(self, phi):
        p, L = self.par, self.L
        w1, w2 = self._w(phi)
        u1, u2 = 1 - w1, 1 - w2
        G1 = w1 / u1
        Z1 = G1 / u1
        f1 = -2 * u1.log().imag + u2.log().imag
        return p["c0"] * f1 - p["c2"] * L * G1.real - p["c3"] * L * L * Z1.real + p["c4"] * L * L * Z1.imag

    def val_der(self, phi):
        p, L = self.par, self.L
        w1, w2 = self._w(phi)
        u1, u2 = 1 - w1, 1 - w2
        i1, i2 = 1 / u1, 1 / u2
        G1, G2 = w1 * i1, w2 * i2
        Z1 = G1 * i1
        Y1 = Z1 * (1 + w1) * i1
        LL = L * L
        v = p["c0"] * (-2 * u1.log().imag + u2.log().imag) - p["c2"] * L * G1.real - p["c3"] * LL * Z1.real + p["c4"] * LL * Z1.imag
        dv = (p["c0"] * (-2 * G1.real + G2.real) - p["c2"] * L * Z1.imag - p["c3"] * LL * Y1.imag - p["c4"] * LL * Y1.real)
        return v, dv

    def d2(self, phi):
        p, L = self.par, self.L
        w1, w2 = self._w(phi)
        u1, u2 = 1 - w1, 1 - w2
        i1, i2 = 1 / u1, 1 / u2
        Z1, Z2 = w1 * i1 * i1, w2 * i2 * i2
        Y1 = Z1 * (1 + w1) * i1
        Y21 = Z1 * (1 + 4 * w1 + w1 * w1) * i1 * i1
        LL = L * L
        return p["c0"] * (-2 * Z1.imag + Z2.imag) + p["c2"] * L * Y1.real + p["c3"] * LL * Y21.real - p["c4"] * LL * Y21.imag


def l9_max(Q, tol=1e-12, n0=32, dom=(-0.25, 6.5), max_boxes=200000):
    """Certified enclosure  lo <= max_phi q1(x, phi) <= hi,  hi - lo <= tol  (Arb numbers with zero radius), by best-first branch and bound.
    The domain [-1/4, 13/2] contains a full period [0, 2 pi] with 0 and 2 pi in its interior; all box endpoints are binary floats (exact).
    On a box [m-h, m+h]:  q1 <= q1(m) + |q1'(m)| h + max(sup q1'', 0) h^2/2,  with q1(m), q1'(m) from ball arithmetic at the exact point m
    and sup q1'' from ball arithmetic on the whole box.  lo = best value at a tested point.  Boxes with upper bound <= lo are discarded."""
    a0, b0 = dom
    val_der, d2 = Q.val_der, Q.d2
    cnt = 0
    heap, pruned = [], None
    LB = None

    def make(a, b):
        m, h = (a + b) / 2, (b - a) / 2
        v, dv = val_der(arb(m))
        K = d2(arb(m, h)).upper()
        if K < 0:
            K = arb(0)
        hh = arb(h)
        return v, (v + dv.abs_upper() * hh + K * hh * hh / 2).upper()

    edges = [a0 + (b0 - a0) * k / n0 for k in range(n0 + 1)]
    init = []
    for i in range(n0):
        v, ub = make(edges[i], edges[i + 1])
        cnt += 1
        lv = v.lower()
        if LB is None or lv > LB:
            LB = lv
        init.append((float(v.mid()), edges[i], edges[i + 1], ub))
    # polish: a few Newton steps from the best boxes give an (almost exact) lower bound at once; any exact point is a valid lower bound
    for _, a, b, _ in sorted(init, key=lambda z: -z[0])[:4]:
        phi = (a + b) / 2
        for _ in range(6):
            v, dv = val_der(arb(phi))
            lv = v.lower()
            if lv > LB:
                LB = lv
            kk = float(d2(arb(phi)).mid())
            if kk == 0.0 or not math.isfinite(kk):
                break
            step = float(dv.mid()) / kk
            if not math.isfinite(step) or abs(step) > 1.0:
                break
            phi -= step
        v, _ = val_der(arb(phi))
        if v.lower() > LB:
            LB = v.lower()
    for key, a, b, ub in init:
        if ub <= LB:
            pruned = ub if pruned is None or ub > pruned else pruned
        else:
            heapq.heappush(heap, (-float(ub.mid()), a, b, ub))
    while heap:
        key, a, b, ub = heap[0]
        if (ub - LB) <= tol:
            break
        heapq.heappop(heap)
        if (b - a) < 2.0**-40 or cnt > max_boxes:
            raise RuntimeError("l9_max: branch and bound did not converge")
        m = (a + b) / 2
        for aa, bb in ((a, m), (m, b)):
            v, ub2 = make(aa, bb)
            cnt += 1
            lv = v.lower()
            if lv > LB:
                LB = lv
            if ub2 <= LB:
                pruned = ub2 if pruned is None or ub2 > pruned else pruned
            else:
                heapq.heappush(heap, (-float(ub2.mid()), aa, bb, ub2))
    hi = None
    for _, _, _, ub in heap:
        hi = ub if hi is None or ub > hi else hi
    if pruned is not None and (hi is None or pruned > hi):
        hi = pruned
    if hi is None or hi < LB:                         # cannot happen (hi >= sup >= LB); kept as a guard
        hi = LB
    return LB, hi, cnt


def u_major(x, par):
    """the majorant u = u1 + u2 + u3 (Arb); x: integer or ball.
         u1 = (2/pi)(log(1+1/X) - log(1-1/X)) - (1/pi)(log(1+1/Y) - log(1-1/Y)),   X = x^(1/2+d), Y = x^(1/2+2d)
         u2 = (d a1/2) L/(1+X),       u3 = c L^2 X/(X-1)^2,   c = (1/2) sqrt((d^2 a2)^2 + a3^2)"""
    pi, d, a1, half = par["pi"], par["d"], par["a1"], par["half"]
    L = arb(x).log()
    X, Y = ((half + d) * L).exp(), ((half + 2 * d) * L).exp()
    u1 = 4 / pi * (1 / X).atanh() - 2 / pi * (1 / Y).atanh()        # = (2/pi)(log(1+1/X) - log(1-1/X)) - (1/pi)(log(1+1/Y) - log(1-1/Y)), without cancellation for huge x
    u2 = d * a1 / 2 * L / (1 + X)
    u3 = par["cu"] * L * L * X / ((X - 1) * (X - 1))
    return u1 + u2 + u3


def l9_zeta_consts(P):
    """L1, L2, L3 = sum over ALL primes p of u1(p), u2(p), u3(p), in closed form (Arb, rigorous):
         sum_p u1 = (2/pi)(2 log zeta(1/2+d) - log zeta(1+2d)) - (1/pi)(2 log zeta(1/2+2d) - log zeta(1+4d))
         sum_p u2 = (d a1/2)(2 (zeta'/zeta)(1+2d) - (zeta'/zeta)(1/2+d))
         sum_p u3 = c (zeta'/zeta)'(1/2+d)                                                                                       """
    par = l9_par(P)
    d, a1, half, pi = par["d"], par["a1"], par["half"], par["pi"]

    def lz(s):
        ctx.cap = 3
        ser = arb_series([s, 1]).zeta().log()                    # log zeta(s + x) = log zeta(s) + (zeta'/zeta)(s) x + (1/2)(zeta'/zeta)'(s) x^2 + ...
        return ser[0], ser[1], 2 * ser[2]
    la, da, dda = lz(half + d)
    lb, db, _ = lz(1 + 2 * d)
    lc, _, _ = lz(half + 2 * d)
    le, _, _ = lz(1 + 4 * d)
    L1 = 2 / pi * (2 * la - lb) - 1 / pi * (2 * lc - le)
    L2 = d * a1 / 2 * (2 * db - da)
    L3 = par["cu"] * dda
    return L1, L2, L3


def primes_up_to(n):
    flags = bytearray([1]) * (n + 1)
    flags[:2] = b"\x00\x00"
    for p in range(2, int(n**0.5) + 1):
        if flags[p]:
            flags[p * p::p] = bytearray(len(range(p * p, n + 1, p)))
    return [p for p in range(2, n + 1) if flags[p]]


def check_q1_derivatives(P):
    """The branch and bound is only as good as the closed-form phi-derivatives of q1: compare them with high-precision finite differences."""
    with Prec(300):
        par = l9_par(P)
        h = arb(2) ** -40
        worst = arb(0)
        for x in (2, 3, 97, 99991):
            Q = Q1(x, par)
            for ph in (0.0, 0.3, 1.7, 3.9, 5.5):
                phi = arb(ph)
                v, dv = Q.val_der(phi)
                fd1 = (Q.val(phi + h) - Q.val(phi - h)) / (2 * h)
                fd2 = (Q.val_der(phi + h)[1] - Q.val_der(phi - h)[1]) / (2 * h)
                for e in ((dv - fd1).abs_upper(), (Q.d2(phi) - fd2).abs_upper(), (v - Q.val(phi)).abs_upper()):
                    worst = e if e > worst else worst
    need(worst < 1e-20, "Lemma 3.8: the closed-form derivatives of q1 disagree with finite differences")


def zeta_lemma(P, M=10**5, tol=1e-12):
    """The zeta constant zb = finite part + tail.  Returns exact Fractions (upper bounds).
         finite part = sum_{p<=M} m(p),  m(p) = the largest certified upper bound of max_phi q1(p^f, phi) over the powers p^f <= M, and the majorant u at the first
                       power above M (u decreases for x >= 10, so this covers all higher powers);
         tail        = sum_{p>M} u(p) = (closed form for the sum over all primes) - sum_{p<=M} u(p).
       Also certified: max_phi q1(p, phi) > 0 for every prime p <= M, which is what makes n_K * m(p) an upper bound for the ideals above p (there are at most
       n_K of them)."""
    check_q1_derivatives(P)
    primes = primes_up_to(M)
    G = {}                                                      # certified [lo, hi] for max_phi q1(x, phi), every prime power x <= M
    with Prec(128):
        par = l9_par(P)
        for p in primes:
            x = p
            while x <= M:
                lo, hi, _ = l9_max(Q1(x, par), tol=tol)
                G[x] = (fr_of(lo), fr_of(hi))
                x *= p
    with Prec(256):
        par = l9_par(P)
        finite, sum_u, min_lo = Fr(0), arb(0), None
        for p in primes:
            his, los = [], []
            x = p
            while x <= M:
                los.append(G[x][0])
                his.append(G[x][1])
                x *= p
            finite += max(his + [ub_fr(u_major(x, par))])      # x = p^f0 is now the first power above M
            min_lo = los[0] if min_lo is None or los[0] < min_lo else min_lo
            sum_u += u_major(p, par)
        L1, L2, L3 = l9_zeta_consts(P)
        tail = L1 + L2 + L3 - sum_u
        zb = ub_fr(qa(finite) + tail)
    need(min_lo > 0, "Lemma 9: max_phi q1(p, phi) > 0 could not be certified for every prime p <= M")
    return dict(finite=finite, tail=ub_fr(tail), zb=zb)


# =====================================================================================================================
# 5.  ASSEMBLY:  from the lemma bounds to the constants of Theorem 1 and Corollary 2
# =====================================================================================================================
# zb          Lemma 9   E_u(zeta_K) <= zb n_K   and   E_l(zeta_K) >= - zb n_K
# Eu, El      Lemma 4   E_u(s(s-1))(T) <= Eu   and   E_l(s(s-1))(T) >= El            (all T >= 1)
# g1u, g2u    Lemma 8   sup_{T>=1} (W + UB) for a real / a complex place   (upper operator E_u)
# g1l, g2l    Lemma 8   inf_{T>=1} (W - UB) for a real / a complex place   (lower operator E_l)
# A field with r1 real and r2 complex embeddings (n_K = r1 + 2 r2) has gamma factor gamma_1^r1 gamma_2^r2 and main(gamma_2) = 2 main(gamma_1), hence
#     E_u(gamma_K) - n_K main_u  <=  r1 g1u + r2 g2u  =  r1 g1u + 2 r2 (g2u/2)  <=  n_K max(g1u, g2u/2)  =:  n_K ub
#     E_l(gamma_K) - n_K main_l  >=  r1 g1l + r2 g2l                            >=  n_K min(g1l, g2l/2)  =:  - n_K lw
# The discriminant factor d_K^(s/2) contributes c1 log d_K with c1 = d a1 / 4.  With lg = c1 log(2 pi) and any C1 >= c1 (log d_K + n_K log T >= 0 for T >= 1):
#     N_K - main  <=   C1 (log d_K + n_K log T) + (zb + ub - lg) n_K + Eu
#     N_K - main  >=  -C1 (log d_K + n_K log T) - (zb + lw - lg) n_K + El
# Take C2 >= max(zb + ub - lg, zb + lw - lg).  What is left then is monotone in n_K, and n_K >= 1 gives
#     C3 = max( Eu + (zb + ub - lg - C2),  - El + (zb + lw - lg - C2) ).
# Every intermediate number is rounded to 5 decimals in the safe direction (these are the numbers printed in the paper, so that a reader can repeat the
# last step with a pocket calculator).  For K = Q (n_K = 1, d_K = 1, one real place, N_Q(T) = 2 N(T)) the corollary is  (C1/2) log T + (C2 + C3)/2;  the
# optional refinement uses that only the real place enters, i.e. g1u instead of max(g1u, g2u/2) and -g1l = 1/4.
def assemble(P, pole, gam, zeta):
    c1 = P["d"] * P["a1"] / 4
    with Prec(300):
        lg_lo = lb_fr(qa(c1) * (2 * arb.pi()).log())              # lower bound of c1 log(2 pi): the safe direction, since it is subtracted
    g1u, g1l, g2u, g2l = (gam[n] for n in L8_NAMES)
    ub, lw = max(g1u, g2u / 2), -min(g1l, g2l / 2)
    z5, u5, l5 = ceil_dec(zeta["zb"], 5), ceil_dec(ub, 5), ceil_dec(lw, 5)
    Eu5, El5, lg5 = ceil_dec(pole["Eu"], 5), floor_dec(pole["El"], 5), floor_dec(lg_lo, 5)
    Au, Al = z5 + u5, z5 + l5
    cu, cl = Au - lg5, Al - lg5                                    # the two coefficients of n_K
    C1 = ceil_dec(c1, 3)
    C2 = ceil_dec(max(cu, cl), 3)
    C3 = ceil_dec(max(Eu5 + (cu - C2), -El5 + (cl - C2)), 3)
    return dict(C1=C1, C2=C2, C3=C3, riemann_C1=ceil_dec(C1 / 2, 3), riemann_C2=ceil_dec((C2 + C3) / 2, 3),
                steps=dict(c1=c1, lg=lg5, zb=z5, gamma_up=u5, gamma_low=l5, Au=Au, Al=Al, cu=cu, cl=cl, Eu=Eu5, El=El5,
                           C3_upper=Eu5 + (cu - C2), C3_lower=-El5 + (cl - C2)))


# =====================================================================================================================
# 6.  THE FUNCTION certify() AND THE REPORT
# =====================================================================================================================
def certify(d, a1, a3, M=10**5):
    """Certify one tuple (d, a1, a3), a2 = 2 - a1.  Returns a dictionary:
         result["admissible"]   True / False / None (None: Lemma 3 could not be decided),     result["failed"]  the reason if something went wrong
         result["pole"]         Eu, El                               (Lemma 4)
         result["gamma"]        g1u, g1l, g2u, g2l                   (Lemma 8)
         result["zeta"]         finite, tail, total                  (Lemma 9)
         result["theorem1"]     C1, C2, C3
         result["riemann"]      C1, C2 (Corollary 2)
         result["steps"]        the numbers of the final arithmetic
       All numbers are decimal strings, rounded in the safe direction (upper bounds up, lower bounds down)."""
    t0 = time.time()
    P = params(d, a1, a3)
    res = dict(tuple={k: short(P[k]) for k in ("d", "a1", "a2", "a3")}, admissible=None, failed=None, M=M)
    try:
        s4 = lemma3(P)
        res["admissible"] = True
        pole = lemma4(s4)
        ctx.prec = 200
        gam = gamma_lemma(P)
        zeta = zeta_lemma(P, M)
        fin = assemble(P, pole, gam, zeta)
    except NotAdmissible as e:
        res.update(admissible=False, failed=str(e))
        return res
    except (NotProved, RuntimeError, ArithmeticError, ValueError) as e:
        res["failed"] = str(e) or type(e).__name__
        return res
    finally:
        ctx.prec = 200
    S = fin["steps"]
    res.update(
        pole=dict(Eu=dec(S["Eu"], 5), El=dec(S["El"], 5)),
        gamma=dict(g1u=dec(ceil_dec(gam[L8_NAMES[0]], 5), 5), g1l=dec(gam[L8_NAMES[1]], 2), g2u=dec(ceil_dec(gam[L8_NAMES[2]], 5), 5), g2l=dec(gam[L8_NAMES[3]], 0)),
        zeta=dict(finite=dec(ceil_dec(zeta["finite"], 6), 6), tail=dec(ceil_dec(zeta["tail"], 6), 6), total=dec(S["zb"], 5)),
        theorem1=dict(C1=dec(fin["C1"], 3), C2=dec(fin["C2"], 3), C3=dec(fin["C3"], 3)),
        riemann=dict(C1=dec(fin["riemann_C1"], 3), C2=dec(fin["riemann_C2"], 3)),
        steps={k: (dec(v, 5) if k not in ("c1",) else dec(ceil_dec(v, 6), 6)) for k, v in S.items()},
        seconds=round(time.time() - t0, 1))
    return res


def trim(s):
    """0.200 -> 0.2,  9.000 -> 9  (decimal strings)"""
    return s.rstrip("0").rstrip(".") if "." in s else s


def short(x):
    """decimal string of a Fraction without trailing zeros (exact if the expansion is finite, otherwise rounded)"""
    for nd in range(13):
        if (x * 10**nd).denominator == 1:
            return dec(x, nd)
    return str(float(x))


def report(res, details=False):
    """print the few lines that matter"""
    t = res["tuple"]
    head = f"tuple (d, a1, a2, a3) = ({t['d']}, {t['a1']}, {t['a2']}, {t['a3']})"
    if res["admissible"] is False:
        print(head + "\nadmissible: NO  --  " + res["failed"])
        return
    if res["admissible"] is None:
        print(head + "\nadmissible: NOT DECIDED  --  " + res["failed"])
        return
    if res["failed"]:
        print(head + "\nadmissible: yes   (h(t) < 0 for all real t != 0)\nNOT CERTIFIED  --  " + res["failed"])
        return
    P, G, Z, T1, R = res["pole"], res["gamma"], res["zeta"], res["theorem1"], res["riemann"]
    Mtxt = "10^5" if res["M"] == 10**5 else str(res["M"])
    print(head + "      admissible: yes")
    print(f"pole lemma  (4)   E_u(s(s-1)) <= {P['Eu']},   E_l(s(s-1)) >= {P['El']}")
    print(f"gamma lemma (8)   W(1,+)+UB(1) <= {G['g1u']},   W(1,-)-UB(1) >= {G['g1l']},   W(2,+)+UB(2) <= {G['g2u']},   W(2,-)-UB(2) >= {G['g2l']}")
    print(f"zeta lemma  (9)   sum_(p<={Mtxt}) <= {Z['finite']},   sum_(p>{Mtxt}) <= {Z['tail']},   together {Z['total']}")
    print(f"Theorem 1           (C1, C2, C3) = ({trim(T1['C1'])}, {T1['C2']}, {T1['C3']})")
    print(f"Riemann zeta        C1' = {trim(R['C1'])},  C2' = {R['C2']}")
    if details:
        S = res["steps"]
        print(f"details:  c1 = d a1/4 = {S['c1']},  c1 log 2pi >= {S['lg']}")
        print(f"          upper:  {S['zb']} + {S['gamma_up']} = {S['Au']},   {S['Au']} - {S['lg']} = {S['cu']}")
        print(f"          lower:  {S['zb']} + {S['gamma_low']} = {S['Al']},   {S['Al']} - {S['lg']} = {S['cl']}")
        print(f"          C3 = max( {S['Eu']} + ({S['cu']} - {T1['C2']}),  -{S['El']} + ({S['cl']} - {T1['C2']}) ) = max({S['C3_upper']}, {S['C3_lower']}) <= {T1['C3']}")
    print(f"({res['seconds']} s)")


if __name__ == "__main__":
    result = certify(D, A1, A3, M)
    report(result, DETAILS)
    if not getattr(builtins, "__IPYTHON__", False):
        sys.exit(0 if result["admissible"] and not result["failed"] else 1)
